Learning Interpretable Shapelets for Time Series Classification through Adversarial Regularization

Times series classification can be successfully tackled by jointly learning a shapelet-based representation of the series in the dataset and classifying the series according to this representation. However, although the learned shapelets are discriminative, they are not always similar to pieces of a real series in the dataset. This makes it difficult to interpret the decision, i.e. difficult to analyze if there are particular behaviors in a series that triggered the decision. In this paper, we make use of a simple convolutional network to tackle the time series classification task and we introduce an adversarial regularization to constrain the model to learn more interpretable shapelets. Our classification results on all the usual time series benchmarks are comparable with the results obtained by similar state-of-the-art algorithms but our adversarially regularized method learns shapelets that are, by design, interpretable.

==> scatter_and_portion/portion_illustration/hat_tilde_x.py <==
import matplotlib.pyplot as plt
import numpy as np

fig, (ax0, ax1, ax2) = plt.subplots(nrows=3)

# real data
x = np.arange(0, 8, 0.05)
y = np.exp(-x/2) * np.sin(2*np.pi*x)
ax0.plot(x, y, color='chocolate', label='time series', linestyle=':')
ax0.plot(x[20:60], y[20:60], color='chocolate', label=r'$\tilde{x}$: real portion')
xcoords = [1, 3]
for xc in xcoords:
    ax0.axvline(x=xc, linestyle=':', color='0.75')
ax0.legend(loc="upper right")
# ax0.spines['right'].set_visible(False)
# ax0.spines['top'].set_visible(False)
# ax0.spines['bottom'].set_position('center')
ax0.set_xlim(-1, 9)

# fake data
x_tilde = np.linspace(1, 3, 40)
y_tilde = np.random.uniform(-0.05, 0.05, 40)
# plt.subplot(3, 1, 3)
ax2.plot(x_tilde, y_tilde, color='r', label=r'a')
ax2.legend(loc="upper right")
for xc in xcoords:
    ax2.axvline(x=xc, linestyle=':', color='0.75')
# ax2.set_ylabel('$$\tilde{x}$$')
# ax2.spines['right'].set_visible(False)
# ax2.spines['top'].set_visible(False)
# ax2.spines['bottom'].set_position('center')
ax2.set_xlim(-1, 9)

# inter data
alpha = np.random.uniform(0, 1, 40)
y_hat = alpha*y[20:60] + (1-alpha)*y_tilde
# plt.subplot(3, 1, 2)
ax1.plot(x_tilde, y_hat, color='violet', label=r'b')
ax1.legend(loc="upper right")
for xc in xcoords:
    ax1.axvline(x=xc, linestyle=':', color='0.75')
# ax1.spines['right'].set_visible(False)
# ax1.spines['top'].set_visible(False)
# ax1.spines['bottom'].set_position('center')
ax1.set_xlim(-1, 9)

plt.show()



==> scatter_and_portion/portion_illustration/hat_tilde_x_split.py <==
import matplotlib.pyplot as plt
from matplotlib.ticker import FormatStrFormatter
import numpy as np


x = np.arange(0, 8, 0.05)
y = np.exp(-x/2) * np.sin(2*np.pi*x)
x_tilde = np.linspace(1, 3, 40)
y_tilde = np.random.uniform(-0.05, 0.05, 40)
alpha = np.random.uniform(0, 1, 40)
y_hat = alpha*y[20:60] + (1-alpha)*y_tilde
xcoords = [1, 3]

plt.rcParams.update({'font.size': 20})
plt.rcParams["font.family"] = "Times New Roman"
# fake portion
fig = plt.figure(num=None, figsize=(8, 2.2), facecolor='w', edgecolor='k')
plt.plot(x_tilde, y_tilde, color='red')
for xc in xcoords:
    plt.axvline(x=xc, linestyle=':', color='k')
plt.xlim(-1, 9)
ax = fig.add_subplot(111)
ax.yaxis.set_major_formatter(FormatStrFormatter('%.2f'))

plt.savefig('fake_portion.pdf', format='pdf', bbox_inches='tight')
plt.clf()

# inter portion
plt.plot(x_tilde, y_hat, color='violet')
# plt.legend(loc="upper right")
for xc in xcoords:
    plt.axvline(x=xc, linestyle=':', color='k')
plt.xlim(-1, 9)
ax = fig.add_subplot(111)
ax.yaxis.set_major_formatter(FormatStrFormatter('%.2f'))
plt.savefig('inter_portion.pdf', format='pdf', bbox_inches='tight')
plt.clf()

# real portion
plt.plot(x, y, color='chocolate', linestyle=':')
plt.plot(x[20:60], y[20:60], color='chocolate')
xcoords = [1, 3]
for xc in xcoords:
    plt.axvline(x=xc, linestyle=':', color='k')
plt.xlim(-1, 9)
ax = fig.add_subplot(111)
ax.yaxis.set_major_formatter(FormatStrFormatter('%.2f'))
plt.savefig('real_portion.pdf', format='pdf', bbox_inches='tight')



==> scatter_and_portion/scatter_plot_win_tie_loose.py <==
import pandas as pd
import matplotlib.pyplot as plt
from matplotlib.ticker import FormatStrFormatter
from matplotlib.patches import Polygon
import numpy as np
import pdb
import os
from scipy import stats

df = pd.read_csv('cikm_result_compare.csv', delimiter=',')

x = np.linspace(0, 1, 100)
y = np.linspace(0, 1, 100)

os.environ["PATH"] += ":/Library/TeX/texbin/"
font = {'family': 'serif', 'size': 26}
plt.rc('text', usetex=True)
plt.rc('font', **font)
plt.rcParams['text.usetex'] = True
plt.rcParams['text.latex.unicode'] = True
# plt.rcParams.update({'font.size': 20})
fig = plt.figure(num=None, figsize=(8, 6), facecolor='w', edgecolor='k')


def text(method1, method2):
    """win means method 1 better than method 2"""
    m1 = df[str(method1)]
    m2 = df[method2]
    win = len(np.where(m1>m2)[0])
    loss = len(np.where(m1<m2)[0])
    tie = len(m1) - win - loss

    # pvalue
    diff = m1 - m2
    _, pvalue = stats.wilcoxon(diff)
    return win, tie, loss, pvalue

for our_result in ["our_method"]:
    for baseline in ["LS", "CNN", "FS"]:
        ax = fig.add_subplot(111, position=[.15, .15, .8, .8])
        ax.yaxis.set_major_formatter(FormatStrFormatter('%.1f'))
        #df['b']

        # plot scatter
        ax.scatter(df[str(our_result)], df[baseline], color='b', zorder=2)
        ax.plot(x, y, ':', color='k')
        ax.set_xlim(0, 1.)
        ax.set_ylim(0, 1.)
        ax.set_aspect('equal')

        # get win-tie-loss
        win, tie, loss, pvalue = text(our_result, baseline)

        # add text
        plt.text(0.05,0.7,'win: {}\ntie: {}\nloss: {}\np-value: {:.2e}'.format(win,tie,loss,pvalue))
        # if baseline == "LS":
        #     plt.text(0.05,0.7,'win: {}\ntie: {}\nloss: {}\np-value: {}'.format(win,tie,loss,pvalue))
        # if baseline == "FS":
        #     plt.text(0.05,0.7,'win: {}\ntie: {}\nloss: {}\np-value: {}'.format(win,tie,loss,pvalue))


        # Make the shaded red region
        ix = x
        iy = ix
        verts = [(0, 1), *zip(ix, iy), (1, 1)]
        poly = Polygon(verts, facecolor='xkcd:red', alpha=0.2, zorder=0)
        ax.add_patch(poly)
        ax.xaxis.set_ticks_position('bottom')


        # Make the shaded green region
        verts = [(0, 0), *zip(ix, iy), (1, 0)]
        poly = Polygon(verts, facecolor='xkcd:green', alpha=0.2, zorder=0)
        ax.add_patch(poly)
        ax.xaxis.set_ticks_position('bottom')



        plt.xlabel('Accuracy for AI$\leftrightarrow$PR$-$NN')
        plt.ylabel('Accuracy for ' + baseline)
        # plt.title('accuracy: {} vs. OurMethod of 84 datasets'.format(baseline))
        # plt.tight_layout()
        plt.savefig('{}.pdf'.format(baseline), format='pdf')
        plt.clf()
        print('ok')


# plot CNN vs LS
ax = fig.add_subplot(111, position=[.15, .15, .8, .8])
ax.yaxis.set_major_formatter(FormatStrFormatter('%.1f'))
#df['b']
ax.scatter(df['CNN'], df['LS'], color='b', zorder=2)
ax.plot(x, y, ':', color='k')
ax.set_xlim(0, 1.)
ax.set_ylim(0, 1.)
ax.set_aspect('equal')

# add win tie loss text
win, tie, loss, pvalue = text("CNN","LS")
plt.text(0.05, 0.7, 'win: {}\ntie: {}\nloss: {}\np-value:{:.2e}'.format(win, tie, loss, pvalue))


# Make the shaded red region
ix = x
iy = ix
verts = [(0, 1), *zip(ix, iy), (1, 1)]
poly = Polygon(verts, facecolor='xkcd:red', alpha=0.2, zorder=1)
ax.add_patch(poly)
ax.xaxis.set_ticks_position('bottom')


# Make the shaded green region
verts = [(0, 0), *zip(ix, iy), (1, 0)]
poly = Polygon(verts, facecolor='xkcd:green', alpha=0.2, zorder=1)
ax.add_patch(poly)
ax.xaxis.set_ticks_position('bottom')

plt.xlabel(r'Accuracy  for CNN')
plt.ylabel('Accuracy for LS')
# plt.title('accuracy: {} vs. OurMethod of 84 datasets'.format(baseline))
# plt.tight_layout()
# plt.show()
plt.savefig('LSvsCNN.pdf', format='pdf')
plt.clf()
print('ok')

